Uncertainty in the era of machine learning for atomistic modeling

The widespread adoption of machine learning surrogate models has significantly improved the scale and complexity of systems and processes that can be explored accurately and efficiently using atomistic modeling. However, the inherently data-driven nature of machine learning models introduces uncertainties that must be quantified, understood, and effectively managed to ensure reliable predictions and conclusions. Building upon these premises, in this Perspective, we first overview state-of-the-art uncertainty estimation methods, from Bayesian frameworks to ensembling techniques, and discuss their application in atomistic modeling. We then examine the interplay between model accuracy, uncertainty, training dataset composition, data acquisition strategies, model transferability, and robustness. In doing so, we synthesize insights from the existing literature and highlight areas of ongoing debate.

==> plot_BO_function.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from sklearn.gaussian_process import GaussianProcessRegressor
from sklearn.gaussian_process.kernels import Matern
from sklearn.preprocessing import StandardScaler
from matplotlib.colors import LinearSegmentedColormap

# Define the objective function (light blue curve)
def objective_function(x):
    return np.exp(-0.1 * x) * np.sin(2 * x) + 0.5 * np.sin(x)

# Generate the true objective function for plotting
x_values = np.linspace(0, 10, 500)  # High resolution for smoothness
true_y = objective_function(x_values)

# Define observation points as specified
#observation_points = np.array([ 3.20, 4.86, 6, 7.5]).reshape(-1, 1)
#observation_points = np.array([0.22, 1.15, 2.40, 3.20, 4.0, 4.86, 6, 7.5,8.15, 9, 9.76]).reshape(-1, 1)
observation_points = np.array([0.22, 0.65, 1.15, 2.40, 3.20,4.0,  4.86, 5.34, 6,6.67 , 7.5, 8.15, 9, 9.76]).reshape(-1, 1)
observation_values = objective_function(observation_points)


# Standardize X and Y
scaler_x = StandardScaler()
scaler_y = StandardScaler()
X_scaled = scaler_x.fit_transform(observation_points)
Y_scaled = scaler_y.fit_transform(observation_values.reshape(-1, 1))

# Train the Gaussian Process with a smooth kernel
kernel = Matern(length_scale=1.0, length_scale_bounds=(0.2, 10), nu=2.5)
gp = GaussianProcessRegressor(kernel=kernel, random_state=42, alpha=1e-4)
gp.fit(X_scaled, Y_scaled.ravel())

# Make predictions on the full x range
x_values_scaled = scaler_x.transform(x_values.reshape(-1, 1))
mean_scaled, std_scaled = gp.predict(x_values_scaled, return_std=True)

# Inverse transform predictions to original scale
mean = scaler_y.inverse_transform(mean_scaled.reshape(-1, 1)).ravel()
std = scaler_y.scale_ * std_scaled  # Scale std back to original scale

# Compute the minimum of the orange prediction (GP mean)
min_index = np.argmin(mean)
min_x = x_values[min_index]
min_y = mean[min_index]

print(f"The minimum of the GP prediction is at x = {min_x:.2f}, y = {min_y:.2f}")

# Create a custom orange gradient colormap
gradient_cmap = LinearSegmentedColormap.from_list("orange_gradient", ["#FFA500", "#FFFDF2"])

# Define the new lighter blue color
lighter_blue = "#1F4D86"

# Create the plot
plt.figure(figsize=(10, 6))

# Plot the true objective function (blue line)
plt.plot(x_values, true_y, color=lighter_blue, label="True Function", linewidth=5.5)

# Proper vertical gradient shading around the mean line
for i in range(len(x_values) - 1):
    for j in np.linspace(0, 1, 30):  # 30 gradient steps for smoother transitions
        alpha = 0.05 - 0.04 * j  # Extremely reduced opacity
        plt.fill_between(
            x_values[i:i+2],
            mean[i:i+2] - j * (std[i:i+2]),
            mean[i:i+2] + j * (std[i:i+2]),
            color=gradient_cmap(1 - j),  # Smooth gradient outward
            edgecolor=None,
            alpha=alpha,
        )

# Define the new orange
lighter_orange = "#DD621A"

# Plot the GP posterior mean (orange line)
plt.plot(x_values, mean, color=lighter_orange, label="Prediction", linewidth=5.5, zorder=9)

# Plot observations as black dots with white edges
plt.scatter(observation_points, observation_values, color="black", edgecolor="white", s=150, zorder=100, label="Data Points")

# Define the new lighter blue color
lighter_red = "#BC3401"

# Highlight the minimum with a green continuous line
plt.axvline(x=min_x, color="grey", linestyle="--", linewidth=3.5, zorder=8, label="Minimum")

# Add a rectangle to represent the uncertainty in the legend
legend_handles = [
    plt.Line2D([0], [0], color=lighter_blue, lw=5.5, label="True PES"),
    plt.Line2D([0], [0], color=lighter_orange, lw=5.5, label="Prediction"),
    plt.Line2D([0], [0], marker="o", color="black", markeredgecolor="white", markersize=10, linestyle="", label="Data Points"),
    Rectangle((0, 0), 1, 1, color="#FFA500", alpha=0.3, label="Uncertainty"),
    plt.Line2D([0], [0], color="grey", lw=3.5, linestyle="--", label="Global Min."),  # Add green continuous line to legend
]

# Customize legend
plt.legend(
    handles=legend_handles,
    loc="upper left",
    frameon=False,
    fontsize=18
)

plt.tick_params(left=False, bottom=False)  # Hides the ticks
plt.xticks([])
plt.yticks([])

# Set x-axis range from 1.5 to 8.5
plt.xlim(1.5, 8.5)
#plt.ylim(-1.2, 1.2)
plt.ylim(-1.2, 2.5) # for legend

# Add axis titles
plt.xlabel("Descriptor", fontsize=22)
plt.ylabel("Energy", fontsize=22)

plt.tick_params(axis="both", which="major", width=2, labelsize=22)

#plt.axis("auto")  # Default scaling behavior
#plt.gca().set_aspect(2.5)  # Aspect ratio: Width/Height = 1.5 UNCOMMENT

plt.gca().spines['top'].set_linewidth(3)   # Top border
plt.gca().spines['right'].set_linewidth(3) # Right border
plt.gca().spines['left'].set_linewidth(3)  # Left border
plt.gca().spines['bottom'].set_linewidth(3) # Bottom borde




# Save the figure as visualized
plt.tight_layout()
plt.savefig("gp_with_minimum_continuous_line.png", dpi=300)

plt.show()

